A General Framework for Multivariate Functional Principal Component Analysis of Amplitude and Phase Variation

Functional data typically contains amplitude and phase variation. In many data situations, phase variation is treated as a nuisance effect and is removed during preprocessing, although it may contain valuable information. In this note, we focus on joint principal component analysis (PCA) of amplitude and phase variation. As the space of warping functions has a complex geometric structure, one key element of the analysis is transforming the warping functions to $L^2(\mathcal{T})$. We present different transformation approaches and show how they fit into a general class of transformations. This allows us to compare their strengths and limitations. In the context of PCA, our results offer arguments in favour of the centered log-ratio transformation. We further embed existing approaches from Hadjipantelis et al. (2015) and Lee and Jung (2017) for joint PCA of amplitude and phase variation into the framework of multivariate functional PCA, where we study the properties of the estimators based on an appropriate metric. The approach is illustrated through an application from seismology.

==> suppFiles/apFPCA/code/app_Seismology.R <==
### Application to Seismology Data (Northridge Earthquake Simulations) ###

### load required packages / utility functions
library(tidyfun) # for preprocessing
library(tidyverse) # for preprocessing
library(furrr) # for preprocessing
library(mgcv) # for preprocessing
library(funData) # for funData representation
library(MFPCA) # for MFPCA calculation
library(ggplot2) # for plotting
source("utils.R") # for warping utilities

### Preprocessing

if(file.exists("../data/seissol_tweedie_smooth.rds"))
{
  seissol <- readRDS("../data/seissol_tweedie_smooth.rds")
}  else {
  source("app_smooth.R")
} 

# select only those functions that are close to the epicenter (< 40 km)
ind <- which(seissol$hypo.dist < 40000)

# raw data
x <- seq(0, 30, by=.5)
raw <- funData(argvals = x, X = as.matrix(log1p(seissol$Bodenbewegung[ind, ])))


### Calculate SRVF warping & MFPCA

if(file.exists("../data/SRVF_seis_tw_smooth_rawPCA.Rdata"))
{
  load("../data/SRVF_seis_tw_smooth_rawPCA.Rdata")
} else {
  source("app_warp_MFPCA.R")
}
   
   
### Final analysis and plotting
   
source("app_plot.R")

==> suppFiles/apFPCA/code/app_plot.R <==
### Final analysis and plotting ###

### Identify special functions
indMin <- which.min(seissol$hypo.dist[ind])
indMed <- which.min(abs(seissol$hypo.dist[ind] - median(seissol$hypo.dist[ind])))
indMax <- which.max(seissol$hypo.dist[ind])

### Start plotting
pdf(paste("seisPlots_tw_smooth_rawPCA.pdf", sep = ""), height = 5.5, width = 7.5)

### Display original functions and warping results
pOriginal <- autoplot(groundVel_smooth, alpha = 0.05) +
  autolayer(groundVel_smooth, obs = indMin, size = 1.5, col = 2) + # curve with minimal distance
  autolayer(groundVel_smooth, obs = indMed, size = 1.5, col = 3) + # curve with median distance
  autolayer(groundVel_smooth, obs = indMax, size = 1.5, col = 4) + # curve with maximal distance (in this subset)
  autolayer(raw, obs = indMin, alpha = 0.75,  col = 2, geom = "point") + # curve with minimal distance
  autolayer(raw, obs = indMed, alpha = 0.75,  col = 3, geom = "point") + # curve with median distance
  autolayer(raw, obs = indMax, alpha = 0.75,  col = 4, geom = "point") + # curve with maximal distance (in this subset)
  labs(x = "Time", title = "") + 
  theme_bw(base_size = 20)

pAligned <- autoplot(aligned, alpha = 0.05) +
  autolayer(aligned, obs = indMin, size = 1.5, col = 2) + # curve with minimal distance
  autolayer(aligned, obs = indMed, size = 1.5,col = 3) + # curve with median distance
  autolayer(aligned, obs = indMax,size = 1.5, col = 4) + # curve with maximal distance (in this subset)
  labs(x = "Time", title = "")+
  scale_y_continuous(limits = range(groundVel_smooth@X))+
  theme_bw(base_size = 20)

pWarp <- autoplot(gamma, alpha = 0.05) + 
  autolayer(gamma, obs = indMin, size = 1.5, col = 2) + # curve with minimal distance
  autolayer(gamma, obs = indMed, size = 1.5, col = 3) + # curve with median distance
  autolayer(gamma, obs = indMax, size = 1.5, col = 4) + # curve with maximal distance (in this subset)
  labs(x = "Individual Time", y = "Absolute Time", title = "") + 
  theme_bw(base_size = 20)

print(pOriginal)
print(pAligned)
print(pWarp)


### MFPCA based on CLR trafo

# Optimal weight
cat("Optimal weight C: ", round(bestApprox$minimum,2), "\n")

# Rerun FPCA with optimal weight
pca <- list(MFPCA::PACE(m[[1]]),
            MFPCA::PACE(m[[2]]))
uniEx <- list(list(type = "given", functions = pca[[1]]$functions, scores = pca[[1]]$scores),
              list(type = "given", functions = pca[[2]]$functions, scores = pca[[2]]$scores))
PCAopt <- MFPCA::MFPCA(m, M = 10, 
                       uniExpansions = uniEx,
                       weights = c(bestApprox$minimum,1), fit = TRUE)

# reconstruction
xHat <- warp.funData(mu[[2]] + PCAopt$fit[[2]], clrInv.warp(mu[[1]] + sqrt(bestApprox$minimum)*PCAopt$fit[[1]]), smooth = FALSE)
summary(norm(groundVel_smooth - xHat)) # reconstruction accuracy
summary(norm(groundVel_smooth - xHat)/norm(groundVel_smooth))


### Principal component effects

# For first 5 PCs (not all shown in the paper)
for(K in 1:5)
{
  # PC effect
  p.all <- p.phase <- p.amplitude <- autoplot(warp.funData(mu[[2]],  clrInv.warp(mu[[1]]), smooth = FALSE), col = 1, lwd = 1.5) +
    labs(x = "Time", title = paste("PC", K)) + 
    theme_bw(base_size = 20)
  
  for(v in c(-1,1))
  {
    # Calculate PC effect
    PCeffect <- function(alphaWarp, alphaAligned)
    {
      warp.funData(mu[[2]] + v * alphaAligned * sqrt(PCAopt$values[K])*PCAopt$functions[[2]][K], 
                   clrInv.warp(mu[[1]] + v * alphaWarp * sqrt(PCAopt$values[K]) * sqrt(bestApprox$minimum)* PCAopt$functions[[1]][K]), 
                   smooth = FALSE)
    }
    
    p.all <- p.all + 
      autolayer(PCeffect(alphaWarp = 1, alphaAligned = 1), 
                geom = "point",  col = 4, shape = ifelse(v > 0, "+", "-"), size = 5, stroke = 3) +
      autolayer(PCeffect(alphaWarp = 1, alphaAligned = 1),  
                geom = "line",  col = "darkblue", size = 0.5, alpha = 0.5) +
      labs(subtitle = "Full variation",
           title = paste("PC ", K, " (", round(100 * PCAopt$values[K] / sum(PCAopt$values), 2), "% Fréchet variance explained)", sep = ""))
    
    p.phase <- p.phase + 
      autolayer(PCeffect(alphaWarp = 1, alphaAligned = 0), 
                geom = "point",  col = 4, shape = ifelse(v > 0, "+", "-"), size = 5, stroke = 3) +
      autolayer(PCeffect(alphaWarp = 1, alphaAligned = 0),  
                geom = "line",  col = "darkblue", size = 0.5, alpha = 0.5) +
      labs(subtitle = "Phase variation")
    
    p.amplitude <- p.amplitude +
      autolayer(PCeffect(alphaWarp = 0, alphaAligned = 1), 
                geom = "point",  col = 4, shape = ifelse(v > 0, "+", "-"), size = 5, stroke = 3) +
      autolayer(PCeffect(alphaWarp = 0, alphaAligned = 1),  
                geom = "line",  col = "darkblue", size = 0.5, alpha = 0.5) +
      labs(subtitle = "Amplitude variation")
  } 
  
  print(p.all)
  print(p.phase)
  print(p.amplitude)
  
  # spatial distribution
  scorePlot <- ggplot(data.frame(lat = seissol$lat[ind] / 1000, lon = seissol$lon[ind] / 1000, s1 = PCAopt$scores[,K]),
                      aes(x = lon, y = lat, color = s1)) +
    geom_point(size = 3.5) +  scale_color_distiller(palette = 16, name = paste("Scores PC", K)) +
    geom_point(size = 3.6, aes(x = seissol$lon[ind][indMin] / 1000, y = seissol$lat[ind][indMin] / 1000), shape=21, fill = NA, col = "red")+
    labs(x = "Longitude [km]", y = "Latitude [km]", title = "Spatial representation of scores") +
    scale_x_reverse() + # higher values in long = longer distance from Greenwhich = more west
    theme_bw(base_size = 20) 
  
  print(scorePlot)
}

### Score scatterplot (PC 1 & PC 2)
scatter_1_2 <- ggplot(data = data.frame(score1 = PCAopt$scores[,1],
                                        score2 = PCAopt$scores[,2], dist = seissol$hypo.dist[ind] / 1000),
                      aes(x = score1, y = score2, col = dist)) +
  geom_point(alpha = 0.7) +
  scale_color_distiller(palette = 16, name = "Hypocentral\nDistance [km]") +
  labs(x = "Scores PC 1", y = "Scores PC 2", title = "Score scatterplot") +
  theme_bw(base_size = 20)
print(scatter_1_2)

dev.off()


==> suppFiles/apFPCA/code/app_smooth.R <==
# Parallelize smoothing
plan(multiprocess(workers = 30))
seissol = readRDS("../data/data_northridge.rds")

# Preprocess
data = seissol$Bodenbewegung %>% 
  mutate(id = seissol$Seismogram:seissol$Simulation) %>% 
  gather(key = "time", value = "y", -id) %>% 
  mutate(time = as.numeric(str_extract(time, "[0-9\\.]+$")), 
         y = zapsmall(y)) %>% 
  nest(-id, .key = "boden")

# Function to smooth one curve using the Tweedie-distribution
# we have true zeroes so use tw, p < 2 this which has point mass at 0. tw(link = "log")
smooth_one = function(d, k = 40, bs = "cr", m = 2, family = tw(), optimizer = c("outer","newton"), 
                      sp = NULL, return = c("fitted.values", "sp"), offset=NULL) {
  m = gam(y ~ s(time, k = k, bs = bs, m = m), offset = offset,
          family = family, optimizer = optimizer, sp = sp, data = d)
  return(m[return])
}

# Smooth ground velocity using smooth_one function
groundVel_tw_smooth = 
  future_map(data$boden,
             ~ cbind(.x, fit = smooth_one(.x, sp = 2.7)[["fitted.values"]]))

# Add id
data_groundVel_tw_smooth = groundVel_tw_smooth %>% 
  imap(~cbind(id = .y, .x[, c(1,3)])) %>% #drop original data, add id
  bind_rows %>% 
  spread(key = time, value = fit)

# Add smoothed data to data frame
seissol$groundVel_tw_smooth = data_groundVel_tw_smooth[,-1]

# Save data frame
saveRDS(seissol, "../data/seissol_tweedie_smooth.rds")

==> suppFiles/apFPCA/code/app_warp_MFPCA.R <==
### Calculate SRVF warping & MFPCA ###

### Log-transform smoothed velocities
groundVel_smooth <- funData(argvals = x, 
                       X = as.matrix(log1p(seissol$groundVel_tw_smooth[ind, ])))

### Calculate SRVF warping
SRVFwarp <- fdasrvf::time_warping(f = t(groundVel_smooth@X), time = groundVel_smooth@argvals[[1]], 
                                  lambda = 0,# controls elasticity
                                  method = "mean", # Karcher mean
                                  showplot = FALSE, #do not show plots of functions 
                                  smooth_data = FALSE, #no box filter
                                  MaxItr = 500) # maximum number of iterations

# extract warping results in form of funData objects
h <- funData(groundVel_smooth@argvals, min(groundVel_smooth@argvals[[1]]) + t(SRVFwarp$gam)  * diff(range(groundVel_smooth@argvals)))
gamma <- invert.warps(h) # invert, for our notation
aligned <- funData(groundVel_smooth@argvals, t(SRVFwarp$fn))

### Calculate MFPCA

# Create multiFunData object
m <- multiFunData(clr.warp(gamma), aligned)

# univariate FPCA (use as given basis for faster calculation)
pca <- list(MFPCA::PACE(m[[1]]),
            nonSmoothFPCA(m[[2]]))
uniEx <- list(list(type = "given", functions = pca[[1]]$functions, scores = pca[[1]]$scores),
              list(type = "given", functions = pca[[2]]$functions, scores = pca[[2]]$scores))

# subtract univariate means
mu <- multiFunData(pca[[1]]$mu, pca[[2]]$mu)
m <- m - mu

# Optimize weight of warping element
findWeight <- function(C, M){
  if(options()$verbose)
    cat("C: ", C, "\n")
  
  PCAm <- MFPCA::MFPCA(m, M = M, 
                       uniExpansions = uniEx,
                       weights = c(C,1), fit = TRUE)
  
  # reconstruction
  xHat <- warp.funData(mu[[2]] + PCAm$fit[[2]], clrInv.warp(mu[[1]] + sqrt(C)*PCAm$fit[[1]]), smooth = FALSE) # really smooth?
  
  mean(norm(xHat - groundVel_smooth))
}

bestApprox <- optimize(findWeight, interval = c(0,10), M = 10)

# save all
save(seissol, groundVel_smooth, SRVFwarp, h, aligned, gamma, mu, m, bestApprox, file = "../data/SRVF_seis_tw_smooth_rawPCA.Rdata")

==> suppFiles/apFPCA/code/counterexampleSRVF.R <==
### Counterexample
library("funData")
source("utils.R")
set.seed(4321)

# Simulate warping functions
N <- 50
ki <- rgamma(N,5,5)

t <- seq(0.001,1-0.001, 0.005)
gamma <- funData(t, t(sapply(ki, function(j){t^j})))
gamma2 <- funData(t, matrix(t^{5}, nrow = 1)) # new function for prediction

C <- 1 # weighting factor for PC visualization

### SRVF trafo (tangent space)
x <- tangent.warp(gamma) # transform to tangent space, use default mu

# calculate FPCA
pcaSRVF <- MFPCA::PACE(x)
pcaSRVF$values/sum(pcaSRVF$values) # first PC explains most of variability in L2

# visualize effect of first PC in tangent space
pcsTangent <- pcaSRVF$mu + C*sqrt(pcaSRVF$values[1]) * 
  funData(pcaSRVF$functions@argvals, rbind(pcaSRVF$functions@X[1,], -1 * pcaSRVF$functions@X[1,]))

# sanity checks
integrate(x) # tangent space functions orthogonal to constant functions
norm(srvfInv(pcsTangent)) # on SRVFs of PCs on unit sphere?

# prediction of new curve based on first PC
predSRVF <- tangentInv.warp(pcaSRVF$mu + MFPCA:::expandBasisFunction(scores = matrix(scalarProduct(tangent.warp(gamma2)  - pcaSRVF$mu, pcaSRVF$functions[1]), nrow = 1),
                                                                     functions = pcaSRVF$functions[1]))


##### CLR trafo (Bayes space)
bayes <- clr.warp(gamma) # transform to Bayes space

# calculate FPCA
pcaBayes <- MFPCA::PACE(bayes) 
pcaBayes$values / sum(pcaBayes$values)

# visualize effect of first PC in Bayes space
pcsBayes <- pcaBayes$mu + C*sqrt(pcaBayes$values[1]) *funData(pcaBayes$functions@argvals, rbind(pcaBayes$functions@X[1,], -1 * pcaBayes$functions@X[1,]))

# prediction of new curve based on first PC
predBayes <- clrInv.warp(pcaBayes$mu + MFPCA:::expandBasisFunction(scores = matrix(scalarProduct(clr.warp(gamma2)  - pcaBayes$mu, pcaBayes$functions[1]), nrow = 1),
                                                                   functions = pcaBayes$functions[1]))

### Log-hazard transformation
logHazard <- LH.warp(gamma) # transform to L2 space

# calculate FPCA
pcaLH <- MFPCA::PACE(logHazard) 
pcaLH$values / sum(pcaLH$values)

# visualize effect of first PC in L2 space
pcsLH <- pcaLH$mu + C*sqrt(pcaLH$values[1]) *funData(pcaLH$functions@argvals, rbind(pcaLH$functions@X[1,], -1 * pcaLH$functions@X[1,]))

# prediction of new curve based on first PC
predLH <- LHInv.warp(pcaLH$mu + MFPCA:::expandBasisFunction(scores = matrix(scalarProduct(as.irregFunData(LH.warp(gamma2)  - pcaLH$mu), pcaLH$functions[1]), nrow = 1),
                                                            functions = pcaLH$functions[1]))

### Log-quantile transformation
logQuantile <- LQ.warp(gamma) # transform to L2 space

# calculate FPCA
pcaLQ <- MFPCA::PACE(logQuantile) 
pcaLQ$values / sum(pcaLQ$values)

# visualize effect of first PC in L2 space
pcsLQ <- pcaLQ$mu + C*sqrt(pcaLQ$values[1]) *funData(pcaLQ$functions@argvals, rbind(pcaLQ$functions@X[1,], -1 * pcaLQ$functions@X[1,]))

# prediction of new curve based on first PC
predLQ <- LQInv.warp(pcaLQ$mu + MFPCA:::expandBasisFunction(scores = matrix(scalarProduct(as.irregFunData(LQ.warp(gamma2)  - pcaLQ$mu), pcaLQ$functions[1]), nrow = 1),
                                                            functions = pcaLQ$functions[1]))


#### Plot the results
library(ggplot2)

pdf("counterexample_Plots.pdf")

# SRVF
autoplot(x, col = "grey", alpha = 0.4) +
  autolayer(pcaSRVF$functions, obs = 1, col = "black", lwd = 1.5, lineend  = "round")+
  autolayer(pcsTangent, col = "darkblue", size = 0.5, alpha = 0.5, lineend  = "round")+
  autolayer(pcsTangent[1,argvals = t[seq(1, 200, by = 15)]], geom = "point",  col = 4, shape = "+", size = 5, stroke = 3)+
  autolayer(pcsTangent[2,argvals = t[seq(1, 200, by = 15)]], geom = "point",  col = 4, shape = "-", size = 5, stroke = 3)+
  
  labs(x = "", title = "")+
  theme_bw(base_size = 20)

autoplot(tangentInv(x), col = "grey", alpha = 0.4) +
  autolayer(tangentInv(pcaSRVF$functions), obs = 1, col = "black", lwd = 1.5, lineend  = "round")+
  autolayer(tangentInv(pcsTangent), col = "darkblue", size = 0.5, alpha = 0.5, lineend  = "round")+
  autolayer(tangentInv(pcsTangent[1,argvals = t[seq(1, 200, by = 15)]]), geom = "point",  col = 4, shape = "+", size = 5, stroke = 3)+
  autolayer(tangentInv(pcsTangent[2,argvals = t[seq(1, 200, by = 15)]]), geom = "point",  col = 4, shape = "-", size = 5, stroke = 3)+
  labs(x = "", title = "")+
  theme_bw(base_size = 20)

autoplot(gamma, col = "grey", alpha = 0.4) +
  autolayer(tangentInv.warp(pcaSRVF$functions), obs = 1, col = "black", lwd = 1.5, lineend  = "round")+
  autolayer(tangentInv.warp(pcsTangent),  col = "darkblue", size = 0.5, alpha = 0.5, lineend  = "round")+
  autolayer(tangentInv.warp(pcsTangent[1,argvals = t[seq(1, 200, by = 15)]]), geom = "point",  col = 4, shape = "+", size = 5, stroke = 3)+
  autolayer(tangentInv.warp(pcsTangent[2,argvals = t[seq(1, 200, by = 15)]]), geom = "point",  col = 4, shape = "-", size = 5, stroke = 3)+
  autolayer(gamma2, col = "darkgreen", lwd = 1, lineend  = "round") + 
  autolayer(predSRVF, col = "darkgreen", lwd = 1, lineend  = "round", lty = 3) + 
  labs(x = "", title = "")+
  theme_bw(base_size = 20)

# Bayes trafo
autoplot(bayes, col = "grey", alpha = 0.4) +
  autolayer(pcaBayes$functions, obs = 1, col = "black", lwd = 1.5, lineend  = "round")+
  autolayer(pcsBayes,  col = "darkblue", size = 0.5, alpha = 0.5, lineend  = "round")+
  autolayer(pcsBayes[1,argvals = t[seq(1, 200, by = 15)]], geom = "point",  col = 4, shape = "+", size = 5, stroke = 3)+
  autolayer(pcsBayes[2,argvals = t[seq(1, 200, by = 15)]], geom = "point",  col = 4, shape = "-", size = 5, stroke = 3)+
  labs(x = "", title = "")+
  theme_bw(base_size = 20)

autoplot(clrInv(bayes), col = "grey", alpha = 0.4) +
  autolayer(clrInv(pcaBayes$functions), obs = 1, col = "black", lwd = 1.5, lineend  = "round")+
  autolayer(clrInv(pcsBayes), col = "darkblue", size = 0.5, alpha = 0.5, lineend  = "round")+
  autolayer(clrInv(pcsBayes[1,argvals = t[seq(1, 200, by = 15)]]), geom = "point",  col = 4, shape = "+", size = 5, stroke = 3)+
  autolayer(clrInv(pcsBayes[2,argvals = t[seq(1, 200, by = 15)]]), geom = "point",  col = 4, shape = "-", size = 5, stroke = 3)+
  labs(x = "", title = "")+
  theme_bw(base_size = 20)

autoplot(gamma, col = "grey", alpha = 0.4) +
  autolayer(clrInv.warp(pcaBayes$functions), obs = 1, col = "black", lwd = 1.5, lineend  = "round")+
  autolayer(clrInv.warp(pcsBayes), col = "darkblue", size = 0.5, alpha = 0.5, lineend  = "round")+
  autolayer(clrInv.warp(pcsBayes[1,argvals = t[seq(1, 200, by = 15)]]), geom = "point",  col = 4, shape = "+", size = 5, stroke = 3)+
  autolayer(clrInv.warp(pcsBayes[2,argvals = t[seq(1, 200, by = 15)]]), geom = "point",  col = 4, shape = "-", size = 5, stroke = 3)+
  autolayer(gamma2, col = "darkgreen", lwd = 1, lineend  = "round") + 
  autolayer(predBayes, col = "darkgreen", lwd = 1, lineend  = "round", lty = 3) + 
  labs(x = "", title = "")+
  theme_bw(base_size = 20)


# log-hazard trafo
autoplot(logHazard, col = "grey", alpha = 0.4) +
  autolayer(pcaLH$functions, obs = 1, col = "black", lwd = 1.5, lineend  = "round")+
  autolayer(pcsLH, col = "darkblue", size = 0.5, alpha = 0.5, lineend  = "round")+
  autolayer(pcsLH[1,argvals = t[seq(1, 200, by = 15)]], geom = "point",  col = 4, shape = "+", size = 5, stroke = 3)+
  autolayer(pcsLH[2,argvals = t[seq(1, 200, by = 15)]], geom = "point",  col = 4, shape = "-", size = 5, stroke = 3)+
  ggplot2::geom_vline(xintercept = 1- 0.05, lwd = 0.5, lty = 3) +
  labs(x = "", title = "")+
  theme_bw(base_size = 20)

# here, we get the warping functions directly and diff them to obtain densities
autoplot(diff.funData(gamma), col = "grey", alpha = 0.4) +
  autolayer(diff.funData(LHInv.warp(pcaLH$functions)), obs = 1, col = "black", lwd = 1.5, lineend  = "round")+
  autolayer(diff.funData(LHInv.warp(pcsLH)), col = "darkblue", size = 0.5, alpha = 0.5, lineend  = "round")+
  autolayer(diff.funData(LHInv.warp(pcsLH[1,argvals = t[seq(1, 200, by = 15)]])), geom = "point",  col = 4, shape = "+", size = 5, stroke = 3)+
  autolayer(diff.funData(LHInv.warp(pcsLH[2,argvals = t[seq(1, 200, by = 15)]])), geom = "point",  col = 4, shape = "-", size = 5, stroke = 3)+
  ggplot2::geom_vline(xintercept = 1- 0.05, lwd = 0.5, lty = 3) +
  labs(x = "", title = "")+
  theme_bw(base_size = 20)

autoplot(gamma, col = "grey", alpha = 0.4) +
  autolayer(LHInv.warp(pcaLH$functions), obs = 1, col = "black", lwd = 1.5, lineend  = "round")+
  autolayer(LHInv.warp(pcsLH), col = "darkblue", size = 0.5, alpha = 0.5, lineend  = "round")+
  autolayer(LHInv.warp(pcsLH[1,argvals = t[seq(1, 200, by = 15)]]), geom = "point",  col = 4, shape = "+", size = 5, stroke = 3)+
  autolayer(LHInv.warp(pcsLH[2,argvals = t[seq(1, 200, by = 15)]]), geom = "point",  col = 4, shape = "-", size = 5, stroke = 3)+
  autolayer(gamma2, col = "darkgreen", lwd = 1, lineend  = "round") + 
  autolayer(predLH, col = "darkgreen", lwd = 1, lineend  = "round", lty = 3) + 
  ggplot2::geom_vline(xintercept = 1- 0.05, lwd = 0.5, lty = 3) +
  labs(x = "", title = "")+
  theme_bw(base_size = 20)


# log-quantile trafo
autoplot(logQuantile, col = "grey", alpha = 0.4) +
  autolayer(pcaLQ$functions, obs = 1, col = "black", lwd = 1.5, lineend  = "round")+
  autolayer(pcsLQ, col = "darkblue", size = 0.5, alpha = 0.5, lineend  = "round")+
  autolayer(pcsLQ[1,argvals = t[seq(1, 200, by = 15)]], geom = "point",  col = 4, shape = "+", size = 5, stroke = 3)+
  autolayer(pcsLQ[2,argvals = t[seq(1, 200, by = 15)]], geom = "point",  col = 4, shape = "-", size = 5, stroke = 3)+
  labs(x = "", title = "")+
  theme_bw(base_size = 20)

# here, we get the warping functions directly and diff them to obtain densities
autoplot(diff.funData(gamma), col = "grey", alpha = 0.4) +
  autolayer(diff.funData(LQInv.warp(pcaLQ$functions)), obs = 1, col = "black", lwd = 1.5, lineend  = "round")+
  autolayer(diff.funData(LQInv.warp(pcsLQ)), col = "darkblue", size = 0.5, alpha = 0.5, lineend  = "round")+
  autolayer(diff.funData(LQInv.warp(pcsLQ[1,argvals = t[seq(1, 200, by = 15)]])), geom = "point",  col = 4, shape = "+", size = 5, stroke = 3)+
  autolayer(diff.funData(LQInv.warp(pcsLQ[2,argvals = t[seq(1, 200, by = 15)]])), geom = "point",  col = 4, shape = "-", size = 5, stroke = 3)+
  labs(x = "", title = "")+
  theme_bw(base_size = 20)

autoplot(gamma, col = "grey", alpha = 0.4) +
  autolayer(LQInv.warp(pcaLQ$functions), obs = 1, col = "black", lwd = 1.5, lineend  = "round")+
  autolayer(LQInv.warp(pcsLQ), col = "darkblue", size = 0.5, alpha = 0.5, lineend  = "round")+
  autolayer(LQInv.warp(pcsLQ[1,argvals = t[seq(1, 200, by = 15)]]), geom = "point",  col = 4, shape = "+", size = 5, stroke = 3)+
  autolayer(LQInv.warp(pcsLQ[2,argvals = t[seq(1, 200, by = 15)]]), geom = "point",  col = 4, shape = "-", size = 5, stroke = 3)+
  autolayer(gamma2, col = "darkgreen", lwd = 1, lineend  = "round") + 
  autolayer(predLQ, col = "darkgreen", lwd = 1, lineend  = "round", lty = 3) + 
  labs(x = "", title = "")+
  theme_bw(base_size = 20)
dev.off()


==> suppFiles/apFPCA/code/utils.R <==
### SRVF transformation approach ###

#' SRVF transformation of warping functions
#'
#' Calculates the SRVF transformation of a set of warping functions
#' \eqn{\gamma}{gamma}: \deqn{\sqrt{\gamma'},}{sqrt(gamma'),} where
#' \eqn{\gamma'}{gamma'} denotes the first derivative of
#' \eqn{\gamma}{gamma}.
#'
#' @param gamma A \code{funData} object containing the warping functions.
#'
#' @return The SRVF transformation of all functions in \code{gamma}, again
#'   as a \code{funData} object.
srvf <- function(gamma)
{
  return(sqrt(diff.funData(gamma)))
}

#' Tangent space transformation of SRVFs
#'
#' This function calculates shooting vectors for SRVFs with respect to a
#' given mean function.
#'
#' @param srvf A \code{funData} object containing the SRVFs.
#' @param mu A \code{funData} object containing the mean function for the
#'   tangent space. Defaults to the constant function, which is associated
#'   with identity warping.
#'
#' @return A \code{funData} object containing the shooting vectors.
tangent <- function(srvf, mu = funData(argvals(srvf), matrix(rep(1, nObsPoints(srvf)), nrow = 1)))
{
  if(nObs(mu) != 1)
    stop("The mean function mu must contain a single function.")
  
  eta <- norm(mu, squared = TRUE)
  
  tmp <- scalarProduct(srvf, mu) / eta
  
  # tmp is guaranteed to lie between 0 and 1, all deviations have numerical reasons
  tmp[tmp < 0] <- 0
  tmp[tmp >= 1] <- 1 - sqrt(.Machine$double.eps)
  
  # angles
  theta <- acos(tmp)
  
  v <- srvf * 0 # initialize return object
  for(i in 1:nObs(srvf))
    v@X[i,] <- theta[i]/(sqrt(eta) * sin(theta[i]))* srvf@X[i,] - cos(theta[i]) * mu@X[1,]
  
  return(v)
}

#' Tangent space transformation for warping functions
#'
#' Combine SRVF transformation with projection on a tangent space for
#' warping functions.
#'
#' @param gamma A \code{funData} object containing the warping functions.
#' @param mu A \code{funData} object containing the mean function for the
#'   tangent space in the warping space. Defaults to identity warping.
#'
#' @return A \code{funData} object containing the shooting vectors.
tangent.warp <- function(gamma, mu = funData(argvals(gamma), matrix(argvals(gamma)[[1]], nrow = 1)))
{
  return(tangent(srvf(gamma) , srvf(mu)))
}

#' Map tangent space vectors to SRVFs
#'
#' This function maps shooting vectors in a tangent space to their SRVFs.
#'
#' @param v A \code{funData} object containing the shooting vectors.
#' @param mu A \code{funData} object containing the mean function for the
#'   tangent space. Defaults to the constant function, which is associated
#'   with identity warping.
#'
#' @return A \code{funData} object containing the srvfs.
tangentInv <- function(v, mu = funData(argvals(v), matrix(rep(1, nObsPoints(v)), nrow = 1)))
{
  if(nObs(mu) != 1)
    stop("The mean function mu must contain a single function.")
  
  eta <- norm(mu)
  
  srvf <- v*0 # initialize result object
  nv <- norm(v, squared = FALSE)
  
  for(i in 1:nObs(v)) 
    srvf@X[i,]   <- sqrt(eta) * sin(nv[i])/nv[i]*v@X[i,] + cos(nv[i]) * mu@X[1,]
  
  return(srvf)
}

#' Inverse SRVF transformation to warping functions
#'
#' Calculates the inverse SRVF transformation of a set of SRVFs.
#' 
#' @param srvf A \code{funData} object containing the SRVFs.
#'
#' @return The inverse SRVF transformation of all functions in \code{srvf}, again
#'   as a \code{funData} object.
srvfInv <- function(srvf){
  return(cumInt.funData(srvf^2))
}

#' Inverse tangent space transformation for warping functions
#'
#' Combine projection from a tangent space to SRVF and inverse SRVF
#' transformation to warping functions.
#'
#' @param v A \code{funData} object containing the functions in tangent space.
#' @param mu A \code{funData} object containing the mean function for the
#'   tangent space in the warping space. Defaults to identity warping.
#'
#' @return A \code{funData} object containing the warping functions.
tangentInv.warp <- function(v, mu = funData(argvals(v), matrix(argvals(v)[[1]], nrow = 1)))
{
  return(srvfInv(tangentInv(v , srvf(mu))))
}


### clr transformation approach ###

#' Centred log-ratio transform for warping functions
#' 
#' @section Warning: The function does not check if the argument is really a warping function!
#' 
#' @param f A funData object that represents a warping function. 
#' 
#' @result A funData object, which is the cenred log-ratio transform (CLR) applied to the derivative of f.
clr.warp <- function(f)
{
  clr(diff.funData(f))
}


#' Centred log-ratio transform
#' 
#' Centred-log ratio transform for functional data objects. The domain needs not necessarily be [0,1].
#' 
#' @section Warning: it is not checked if g is positive and integrable!
#' 
#' @param g A funData object
#' 
#' @return The CLR of g
clr <- function(g)
{
  if(any(g@X < 0, na.rm = TRUE))
  {
    warning("Negative values found, set to NA")
    g@X[g@X < 0] <- NA
   intG <- integrate(as.irregFunData(log(g))) # do integration on irregFunData object
  }
  else
  {
    intG <- integrate(log(g))
  }
    
  return(log(g) - 1/diff(range(g@argvals[[1]])) * intG)
}

#' Inverse centred log-ratio transform
#' 
#' @param g A funData object
#' 
#' @return A funData object, that corresponds to the inverse CLR of g.
clrInv <- function(g)
{
  # map from L^2 to B^2 (densities)
  return(exp(g)/integrate(exp(g)))
}

#' Inverse CLR for warping functions
#'
#' The function calculates an inverse CLR for a funData object g (which gives
#' a density) and integrates it to a warping function. In particular, if the
#' density maps from [a,b], the resulting warping function h has h(a) = a and
#' h(b) = b.
#' 
#' @param g A funData object
#' 
#' @return A funData object corresponding to the associated warping function.
clrInv.warp <- function(g)
{
  h <- clrInv(g)
  # integrate densities to obtain warping functions
  # warping functions h fulfill h(a) = a, h(b) = b
  return(min(h@argvals[[1]]) + diff(range(h@argvals[[1]]))  * cumInt.funData(h))
}


### Petersen and Mueller (2016) transformations ###

#' Log-hazard-transformation
#'
#' Log-hazard-transformation for density functions as defined in Petersen
#' & Mueller (2016), including differentiation of warping functions.
#'
#' @param g A \code{funData} object containing the warping functions.
#' @param delta Cutoff for calculating the hazard function. 
#'   Defaults to \code{0.05}.
#'
#' @return A \code{funData} object containing the transformed functions.
LH.warp <- function(g, delta = 0.05)
{
  # extract argvals
  argvals <- g@argvals[[1]]
  # renormalize to cdf, mapping to [0,1]:
  gN <- (g - min(argvals)) / diff(range(argvals))
  
  # calculate density
  f <- diff.funData(gN) 
  
  gN@X[, argvals > max(argvals) - delta * diff(range(argvals))] <- NA
  
  # trafo
  v <- log(f / (1 - gN))

  return(v)
}  


#' Inverse Log-hazard-transformation
#'
#' Inverse log-hazard-transformation for density functions as defined in Petersen
#' & Mueller (2016), including differentiation of warping functions.
#'
#' @param v A \code{funData} object containing the functions in L2.
#' @param delta Cutoff for calculating the hazard function.
#'   Defaults to \code{0.05}.
#'   
#' @return A \code{funData} object containing the warping functions.
LHInv.warp <- function(v, delta = 0.05)
{
  argvals <- v@argvals[[1]]
  thresh <- max(argvals) - delta * diff(range(argvals))
  v1 <- extractObs(v, argvals = argvals[argvals < thresh])
  
  # density level
  f1 <- exp(v1 - cumInt.funData(exp(v1)))
  f2 <- 1/delta * exp(-1*integrate(exp(v1)))
  
  f <- funData(argvals = argvals, cbind(f1@X, t(sapply(f2, rep, each = length(which(argvals >= thresh))))))
  
  # warping level
  g <- min(argvals) + cumInt.funData(f) * diff(range(argvals))
  
  return(g)
}  
  
#' Log-quantile-transformation
#'
#' Log-quantile-transformation for density functions as defined in
#' Petersen & Mueller (2016), including differentiation of warping
#' functions.
#'
#' @param g A \code{funData} object containing the warping functions.
#' 
#' @return A \code{funData} object containing the transformed functions.
LQ.warp <- function(g)
{
  # quantile function
  Q = invert.funData(g)
  
  # renormalize to cdf, mapping to [0,1]:
  gN <- (g - min(g@argvals[[1]])) / diff(range(g@argvals))
  
  # calculate density
  f <- diff.funData(gN) 
  
  # trafo
  v <- -1 * log(warp.funData(f, Q, smooth = TRUE))
  
  return(v)
}


#' Inverse Log-quantile-transformation
#'
#' Inverse log-quantile-transformation for density functions as defined in
#' Petersen & Mueller (2016), including retransformation to warping
#' functions.
#'
#' @param v A \code{funData} object containing the functions in L2.
#' 
#' @return A \code{funData} object containing the warping functions.
LQInv.warp <- function(v)
{
  # Quantile function
  Q <- cumInt.funData(exp(v)) / integrate(exp(v))
 
  # Warpign function is the inverse of Q, appropriately scaled
  g <- min(v@argvals[[1]]) + invert.funData(Q) * diff(range(v@argvals))
  
  return(g)
}



### Others ###

#' Discrete differentiation for funData objects
#'
#' For the inner points (2:(nObsPoints - 1)), central differentiation is
#' used, which borrows information from the preceding (i-1) as well as the
#' following (i+1) value for calculating the gradient. For the boundary
#' values (1, nObsPoints(f)) only one neighbouring value is used: Forward
#' differentiation for the left bound, backward differentiation for the right
#' bound.
#'
#' @param f A funData object. Must have a one-dimensional domain, otherwise an error is thrown.
#'
#' @return Another funData object, which corresponds to the derivative of f.
diff.funData <- function(f)
{
  if(dimSupp(f) > 1)
    stop("Implementation is only for one-dimensional domains.")
  
  nP <- nObsPoints(f)
  x <- argvals(f)[[1]]
  
  g <- array(NA, dim = dim(f@X)) # initialize g matrix for differentiation
  
  # left bound: forward differentiation
  g[,1] <- (f@X[,2] - f@X[,1]) / truncX(x[2] - x[1])
  
  # right bound: backward differentiation
  g[,nP] <- (f@X[,nP] - f@X[,nP - 1]) / truncX(x[nP] - x[nP - 1])
  
  # all other points: central differentiation
  g[,2:(nP-1)] <- (f@X[,3:nP] - f@X[,1:(nP-2)]) / truncX(x[3:nP] - x[1:(nP-2)])
  
  return(funData(x, g))
}

#' Cumulative integration of funData objects
#'
#' Calculate the integral over a funData object from zero to all points in
#' the observation grid. For numerical stability, the calculation is made
#' backward for lower values and forward for higher values. This avoids
#' integrating over only a few points.
#'
#' @param h A funData object. Must have a one-dimensional domain, otherwise
#'   an error is thrown.
#'
#' @return A funData object, containing the integrated values for each
#'   observation point.
cumInt.funData <- function(h)
{
  if(dimSupp(h) > 1)
    stop("Implementation is only for one-dimensional domains.")
  
  x <- argvals(h)[[1]]
  intH <- integrate(h) # integral over the full domain, needed for calculating the integrals "backward" for lower values
  
  # split integration into two parts to guarantee stability at the boundaries
  n <- max(which(x < median(x)))
  
  cumInt <- lapply(1:nObsPoints(h), function(ind){
    if(ind <= n)
      intH - integrate(extractObs(h, argvals = x[ind:nObsPoints(h)]))
    else
      integrate(extractObs(h, argvals = x[1:ind]))
  })
  
  # cbind & list can handle all numbers of observations (incl. 1)
  return(funData(h@argvals, do.call("cbind", cumInt)))
}


#' Inverse of funData
#'
#' This function returns the inverse of a funData object
#' representing a set of functions on a common grid. The result is again a funData
#' object. The method is based on the smooth.spline function in R (stats)
#' 
#' @param f The functions to be inverted, passed as a funData object
#' @param ... Options to be passed to smooth.spline
invert.funData <- function(f,...)
{
  argvals <- f@argvals[[1]]
  
  return(funData(argvals = argvals, 
          X = t(apply(f@X, 1, function(z){mgcv::predict.gam(mgcv::gam(argvals ~ s(z)), newdata = data.frame(z = argvals))}))))
}


#' Inverse of warping function
#'
#' This function returns the inverse of a funData object representing a
#' set of warping functions on a common grid. The result is again a
#' funData object and respects the monotonicity of the input functions.
#' The method is based on the splinefun function in R (stats)
#'
#' @param f The functions to be inverted, passed as a funData object
#' @param ... Options to be passed to splinefun
invert.warps <- function(f,...)
{
  argvals <- f@argvals[[1]]
  
  return(funData(argvals = argvals, 
                 X = t(apply(f@X, 1, function(z){
                   splinefun(x = z, y = argvals, method = "monoH.FC")(argvals)
                 }))))
}


#' Discrete warping
#' 
#' The calculate the warping of a funData object represented by a funData object containing warping functions.
#' 
#' @section Warning: The function does not check if all elements of w are correct warping functions.
#' 
#' @param f The funData object to be warped
#' @param w The funData object containing the warping functions.
#' @param smooth Logical, should the warped functions be smoothed (via gam?)
#' 
#' @return A funData object containing the warped functions.
warp.funData <- function(f, w, smooth = FALSE)
{
  # check if functions have the same domain
  if(! all.equal(range(argvals(f)), range(argvals(w))))
    stop("f and w need to have the same domain!")
  
  res <- matrix(NA, nrow = nObs(f), ncol = length(w@argvals[[1]])) # initialize result (unwarped functions)
  
  # for all functions in f
  for(i in 1:nObs(f))
  {
    allDiff <- outer(w@X[i,], f@argvals[[1]], function(x,y){abs(x-y)}) # calculate differences between all x values
    p <- f@X[i,apply(allDiff, 1, which.min)] # choose nearest x- value
    
    if(smooth)
    {
      xi <- argvals(w)[[1]]
      GAM <- mgcv::gam(p ~ s(xi, bs = "ps")) 
      p <- predict(GAM)
    }
    
    res[i,] <- p
  }
  
  return(funData(w@argvals,res))
}

#' Truncate very small absolute values to 0
#' 
#' @param x The value to truncate
#' @param eps The threshold for truncating
#' 
#' @return The truncated value (either the original or 0, if it is too small)
truncX <- function(x, eps = sqrt(.Machine$double.eps))
{
  return(ifelse(abs(x) < eps, eps, x))
}

#' Non-smooth FPCA for functions on a regular grid
#'
#' This function calculates a functional PCA for funData objects on a
#' regular grid, without smoothing the mean oder covariance functions.
#'
#' @param f The funData object containg the functions to analyze.
#' @param pve The proportion of variability explained. Defaults to 0.99.
#'
#' @return A list containing the mean function, the principal components,
#'   eigenvalues and scores.
nonSmoothFPCA <- function(f, pve = 0.99)
{
  # Demean
  mu <- meanFunction(f)
  f <- f - mu
  
  # Calculate PCA (analogous to MFPCA::PACE, but no smoothing)
  w <- funData:::.intWeights(argvals(f)[[1]], method = "trapezoidal")
  Wsqrt <- diag(sqrt(w))
  Winvsqrt <- diag(1/(sqrt(w)))
  V <- Wsqrt %*% cov(X(f)) %*% Wsqrt
  evalues <- eigen(V, symmetric = TRUE, only.values = TRUE)$values
  evalues <- replace(evalues, which(evalues <= 0), 0)
  npc <- min(which(cumsum(evalues)/sum(evalues) > pve))
  efunctions <- funData(argvals(f), 
                        t(matrix(Winvsqrt%*%eigen(V, symmetric = TRUE)$vectors[, seq(len = npc)], 
                                 nrow = nObsPoints(f), ncol = npc)))
  evalues <- eigen(V, symmetric = TRUE, only.values = TRUE)$values[1:npc]  # use correct matrix for eigenvalue problem
  
  scores <- matrix(NA, nrow = nObs(f), ncol = nObs(efunctions))
  for(i in 1:nObs(efunctions))
    scores[,i] <- scalarProduct(f - meanFunction(f), efunctions[i])
  
  return(list(mu = mu,
              functions = efunctions,
              values = evalues,
              scores = scores))
}

